Tuza's conjecture for graphs of maximum degree at most seven

Tuza conjectured that every finite simple graph $G$ satisfies $\tau(G) \leq 2\nu(G)$, where $\nu(G)$ is the maximum number of pairwise edge-disjoint triangles and $\tau(G)$ is the minimum number of edges whose deletion makes $G$ triangle-free. Puleo proved the conjecture for every graph of maximum average degree less than $7$; this covers maximum degree at most $6$ but no $7$-regular graph. We prove the conjecture for maximum degree at most $7$. The proof uses Puleo's reducible-set framework. At average degree seven his discharging step no longer forces a reducible configuration. In a minimal $7$-regular counterexample every vertex link is a connected seven-vertex graph outside the weak Konig-Egervary class. An exhaustive census of such links supplies, at every vertex, an incident edge lying in four, five or six triangles. We prove that its endpoints form a reducible pair: codegrees five and six use a packing and covering template and Fano-plane witnesses, while codegree four uses an explicit catalogue of 1,144 machine-checked local certificates. We do not provide a human-readable proof of that catalogue; the certificates and their verifiers accompany the paper. The constant $2$ is sharp already at maximum degree three.

==> anc/src/B_codegree4_search.py <==
#!/usr/bin/env python3
"""Exact critic for the codegree-four two-hub lane.

The script uses literal finite definitions.  It first classifies, up to the
automorphisms of a four-vertex common-neighbour core and exchange of the two
exclusive vertices, all connected non-WKE seven-vertex links of the form

    r complete to C, r anticomplete to A, |C|=4, |A|=2.

It can also ask CP-SAT for a Puleo witness on a pair of such links.  CP-SAT is
used only for reconnaissance; any promoted witness is checked again directly.
"""

from __future__ import annotations

from collections import Counter, defaultdict
from itertools import combinations, permutations
import argparse
import json
from pathlib import Path


C = tuple(range(4))
A = (4, 5)
R = 6
PAIRS7 = tuple(combinations(range(7), 2))


def edge(a: int, b: int) -> tuple[int, int]:
    return (a, b) if a < b else (b, a)


def is_connected(edges: frozenset[tuple[int, int]]) -> bool:
    seen = {0}
    todo = [0]
    while todo:
        x = todo.pop()
        for a, b in edges:
            if a == x and b not in seen:
                seen.add(b)
                todo.append(b)
            elif b == x and a not in seen:
                seen.add(a)
                todo.append(a)
    return len(seen) == 7


def is_matching(chosen: tuple[tuple[int, int], ...]) -> bool:
    vertices: set[int] = set()
    for a, b in chosen:
        if a in vertices or b in vertices:
            return False
        vertices.update((a, b))
    return True


MATCHINGS7 = tuple(
    frozenset(chosen)
    for size in range(4)
    for chosen in combinations(PAIRS7, size)
    if is_matching(chosen)
)
Q_BY_SIZE = {
    size: tuple(frozenset(q) for r in range(size + 1) for q in combinations(range(7), r))
    for size in range(4)
}


def is_wke(edges: frozenset[tuple[int, int]]) -> bool:
    """Literal WKE: M matching, |Q|<=|M|, Q covers E(H)-M."""
    for matching in MATCHINGS7:
        if not matching <= edges:
            continue
        for qset in Q_BY_SIZE[len(matching)]:
            if all(e in matching or not qset.isdisjoint(e) for e in edges):
                return True
    return False


CORE_PAIRS = tuple(combinations(C, 2))
SIDE_PAIRS = tuple(edge(a, c) for a in A for c in C) + ((4, 5),)


def core_edges(mask: int) -> frozenset[tuple[int, int]]:
    return frozenset(CORE_PAIRS[i] for i in range(6) if mask >> i & 1)


def side_edges(mask: int) -> frozenset[tuple[int, int]]:
    return frozenset(SIDE_PAIRS[i] for i in range(9) if mask >> i & 1)


def link_edges(core_mask: int, side_mask: int) -> frozenset[tuple[int, int]]:
    return (
        core_edges(core_mask)
        | side_edges(side_mask)
        | frozenset((c, R) for c in C)
    )


def permute_mask(mask: int, pairs: tuple[tuple[int, int], ...], mapping: dict[int, int]) -> int:
    image = {edge(mapping[a], mapping[b]) for i, (a, b) in enumerate(pairs) if mask >> i & 1}
    index = {e: i for i, e in enumerate(pairs)}
    return sum(1 << index[e] for e in image)


def canonical_core(mask: int) -> int:
    return min(
        permute_mask(mask, CORE_PAIRS, dict(zip(C, p)))
        for p in permutations(C)
    )


CORE_REPS = tuple(sorted({canonical_core(mask) for mask in range(64)}))
EXPECTED_LINK_ROWS = {
    0: (0, 0, None),
    1: (0, 0, None),
    3: (45, 18, 6),
    7: (73, 15, 5),
    11: (60, 12, 6),
    12: (21, 4, 6),
    13: (76, 25, 5),
    15: (102, 32, 5),
    30: (128, 21, 4),
    31: (142, 35, 4),
    63: (160, 17, 4),
}
EXPECTED_COMPATIBLE_PAIR_ORBITS = {
    0: 0, 1: 0, 3: 150, 7: 113, 11: 25, 12: 17,
    13: 273, 15: 179, 30: 227, 31: 139, 63: 21,
}


def core_automorphisms(core_mask: int) -> tuple[dict[int, int], ...]:
    answer = []
    for p in permutations(C):
        mapping = dict(zip(C, p))
        if permute_mask(core_mask, CORE_PAIRS, mapping) == core_mask:
            answer.append(mapping)
    return tuple(answer)


def transform_side(side_mask: int, core_mapping: dict[int, int], swap: bool) -> int:
    mapping = {**core_mapping, 4: 5 if swap else 4, 5: 4 if swap else 5}
    return permute_mask(side_mask, SIDE_PAIRS, mapping)


def canonical_side(core_mask: int, side_mask: int) -> int:
    return min(
        transform_side(side_mask, automorphism, swap)
        for automorphism in core_automorphisms(core_mask)
        for swap in (False, True)
    )


def core_degree_sequence(mask: int) -> tuple[int, ...]:
    edges = core_edges(mask)
    return tuple(sorted((sum(v in e for e in edges) for v in C), reverse=True))


def classify_links():
    rows = {}
    for core in CORE_REPS:
        valid = []
        for side in range(512):
            graph = link_edges(core, side)
            if is_connected(graph) and not is_wke(graph):
                valid.append(side)
        reps = sorted({canonical_side(core, side) for side in valid})
        orbit_sizes = Counter(canonical_side(core, side) for side in valid)
        minimum = min((side.bit_count() for side in valid), default=None)
        assert (len(valid), len(reps), minimum) == EXPECTED_LINK_ROWS[core]
        rows[core] = (tuple(valid), tuple(reps), orbit_sizes)
        print(
            "CORE",
            f"mask={core:02d}",
            f"edges={len(core_edges(core))}",
            f"degrees={core_degree_sequence(core)}",
            f"labelled_nonWKE={len(valid)}",
            f"orbits={len(reps)}",
            f"min_side_edges={minimum if minimum is not None else '-'}",
        )
    print("TOTAL labelled_nonWKE", sum(len(row[0]) for row in rows.values()))
    print("TOTAL orbit_nonWKE", sum(len(row[1]) for row in rows.values()))
    return rows


def canonical_pair(core_mask: int, left: int, right: int) -> tuple[int, int]:
    images = []
    for automorphism in core_automorphisms(core_mask):
        for swap_left in (False, True):
            for swap_right in (False, True):
                a = transform_side(left, automorphism, swap_left)
                b = transform_side(right, automorphism, swap_right)
                images.extend(((a, b), (b, a)))
    return min(images)


def degree_compatible_pair(core_mask: int, left: int, right: int) -> bool:
    """Necessary and sufficient local degree budget at every common vertex."""
    k_edges = core_edges(core_mask)
    left_edges = side_edges(left)
    right_edges = side_edges(right)
    for c in C:
        core_degree = sum(c in e for e in k_edges)
        left_degree = sum(c in e and (4 in e or 5 in e) for e in left_edges)
        right_degree = sum(c in e and (4 in e or 5 in e) for e in right_edges)
        # Two further neighbours are the hubs u and v.  G is 7-regular.
        if core_degree + left_degree + right_degree > 5:
            return False
    return True


def global_graph(core_mask: int, left: int, right: int) -> frozenset[tuple[int, int]]:
    """Guaranteed two-hub graph, deliberately omitting all A--B edges."""
    u, v = 0, 1
    common = (2, 3, 4, 5)
    left_exclusive = (6, 7)
    right_exclusive = (8, 9)
    answer = {edge(u, v)}
    answer.update(edge(u, c) for c in common)
    answer.update(edge(v, c) for c in common)
    answer.update(edge(u, a) for a in left_exclusive)
    answer.update(edge(v, b) for b in right_exclusive)
    answer.update(edge(a + 2, b + 2) for a, b in core_edges(core_mask))

    def transport_side(mask: int, exclusive: tuple[int, int]):
        mapping = {0: 2, 1: 3, 2: 4, 3: 5, 4: exclusive[0], 5: exclusive[1]}
        return {edge(mapping[a], mapping[b]) for a, b in side_edges(mask)}

    answer.update(transport_side(left, left_exclusive))
    answer.update(transport_side(right, right_exclusive))
    return frozenset(answer)


def triangles_of(edges: frozenset[tuple[int, int]]) -> tuple[tuple[int, int, int], ...]:
    return tuple(
        triple
        for triple in combinations(range(10), 3)
        if all(edge(a, b) in edges for a, b in combinations(triple, 2))
    )


def triangle_edge_set(triangle: tuple[int, int, int]) -> frozenset[tuple[int, int]]:
    return frozenset(edge(a, b) for a, b in combinations(triangle, 2))


def direct_witness_check(
    graph: frozenset[tuple[int, int]],
    packing: tuple[tuple[int, int, int], ...],
    xset: frozenset[tuple[int, int]],
) -> bool:
    hubs = frozenset((0, 1))
    used = set()
    for triangle in packing:
        triangle_edges = triangle_edge_set(triangle)
        if not triangle_edges <= graph or used.intersection(triangle_edges):
            return False
        used.update(triangle_edges)
    if len(xset) > 2 * len(packing) or not xset <= graph:
        return False
    for triangle in triangles_of(graph):
        triangle_edges = triangle_edge_set(triangle)
        if hubs.intersection(triangle) and not triangle_edges.intersection(xset):
            return False
    return all(
        e in xset
        for triangle in packing
        for e in triangle_edge_set(triangle)
        if hubs.isdisjoint(e)
    )


def solve_reduction(
    core_mask: int,
    left: int,
    right: int,
    force_exclusive_spokes: bool = False,
    require_common_triangle: bool = False,
):
    """Return an exact integer CP witness, or None if the local model is UNSAT."""
    from ortools.sat.python import cp_model

    graph = global_graph(core_mask, left, right)
    triangles = triangles_of(graph)
    hub_triangles = tuple(t for t in triangles if 0 in t or 1 in t)
    model = cp_model.CpModel()
    s = tuple(model.new_bool_var(f"s_{i}") for i in range(len(triangles)))
    x = {e: model.new_bool_var(f"x_{a}_{b}") for e in graph for a, b in (tuple(e),)}

    for e in graph:
        model.add(sum(s[i] for i, t in enumerate(triangles) if e in triangle_edge_set(t)) <= 1)
    for t in hub_triangles:
        model.add(sum(x[e] for e in triangle_edge_set(t)) >= 1)
    for i, t in enumerate(triangles):
        for e in triangle_edge_set(t):
            if 0 not in e and 1 not in e:
                model.add(x[e] >= s[i])
    if force_exclusive_spokes:
        for e in (edge(0, 6), edge(0, 7), edge(1, 8), edge(1, 9)):
            model.add(x[e] == 1)
    if require_common_triangle:
        common_triangle_indices = [
            i for i, t in enumerate(triangles) if set(t) <= {2, 3, 4, 5}
        ]
        if not common_triangle_indices:
            return None
        model.add(sum(s[i] for i in common_triangle_indices) >= 1)
    model.add(sum(x.values()) <= 2 * sum(s))
    solver = cp_model.CpSolver()
    solver.parameters.num_search_workers = 1
    solver.parameters.random_seed = 0
    solver.parameters.cp_model_presolve = True
    status = solver.solve(model)
    if status not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        return None
    packing = tuple(t for i, t in enumerate(triangles) if solver.value(s[i]))
    xset = frozenset(e for e in graph if solver.value(x[e]))
    assert direct_witness_check(graph, packing, xset)
    return packing, xset


def classify_pairs(rows, limit: int | None = None, minimal_only: bool = False):
    total_orbits = 0
    total_feasible = 0
    obstructions = []
    witnesses = {}
    records = []
    for core in CORE_REPS:
        valid = rows[core][0]
        if minimal_only:
            valid_set = set(valid)
            valid = tuple(
                side for side in valid
                if not any(other != side and other & side == other for other in valid_set)
            )
        raw_pair_reps = {canonical_pair(core, a, b) for a in valid for b in valid}
        pair_reps = sorted(
            pair for pair in raw_pair_reps
            if degree_compatible_pair(core, pair[0], pair[1])
        )
        print(
            "PAIR_CORE", core,
            "raw_orbits", len(raw_pair_reps),
            "degree_compatible_orbits", len(pair_reps),
            flush=True,
        )
        if not minimal_only:
            assert len(pair_reps) == EXPECTED_COMPATIBLE_PAIR_ORBITS[core]
        total_orbits += len(pair_reps)
        for number, (left, right) in enumerate(pair_reps):
            if limit is not None and total_feasible + len(obstructions) >= limit:
                break
            witness = solve_reduction(core, left, right, force_exclusive_spokes=minimal_only)
            if witness is None:
                obstructions.append((core, left, right))
                print("OBSTRUCTION", core, left, right, flush=True)
            else:
                total_feasible += 1
                witnesses.setdefault(core, (left, right, witness))
                packing, xset = witness
                records.append(
                    {
                        "core_mask": core,
                        "left_side_mask": left,
                        "right_side_mask": right,
                        "packing": [list(t) for t in packing],
                        "cover": [list(e) for e in sorted(xset)],
                    }
                )
        if limit is not None and total_feasible + len(obstructions) >= limit:
            break
    print("PAIR_TOTAL_ORBITS", total_orbits)
    print("PAIR_FEASIBLE_CHECKED", total_feasible)
    print("PAIR_OBSTRUCTIONS", len(obstructions))
    print("PAIR_OBSTRUCTION_LIST", obstructions)
    if not minimal_only:
        assert total_orbits == 1144
        assert total_feasible == 1144
        assert not obstructions
    return obstructions, witnesses, records


def write_certificate(path: str, records) -> None:
    """Write deterministic concrete witnesses; no solver claims enter the file."""
    assert len(records) == 1144
    keys = [
        (r["core_mask"], r["left_side_mask"], r["right_side_mask"])
        for r in records
    ]
    assert keys == sorted(keys) and len(keys) == len(set(keys))
    payload = {
        "format": "tuza-codegree4-puleo-witnesses-v1",
        "vertex_labels": {
            "u": 0,
            "v": 1,
            "common": [2, 3, 4, 5],
            "left_exclusive": [6, 7],
            "right_exclusive": [8, 9],
        },
        "core_bit_order": [list(e) for e in CORE_PAIRS],
        "side_bit_order": [list(e) for e in SIDE_PAIRS],
        "expected_link_rows": {
            str(k): list(v) for k, v in EXPECTED_LINK_ROWS.items()
        },
        "expected_compatible_pair_orbits": {
            str(k): v for k, v in EXPECTED_COMPATIBLE_PAIR_ORBITS.items()
        },
        "records": records,
    }
    target = Path(path)
    target.parent.mkdir(parents=True, exist_ok=True)
    target.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n")
    print("CERTIFICATE_WRITTEN", target)
    print("CERTIFICATE_RECORDS", len(records))


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--pairs", action="store_true")
    parser.add_argument("--minimal-pairs", action="store_true")
    parser.add_argument("--write-certificate")
    parser.add_argument("--limit", type=int)
    args = parser.parse_args()
    classified = classify_links()
    if args.write_certificate:
        _, _, records = classify_pairs(classified, args.limit)
        write_certificate(args.write_certificate, records)
    elif args.pairs:
        classify_pairs(classified, args.limit)
    if args.minimal_pairs:
        classify_pairs(classified, args.limit, minimal_only=True)


==> anc/tests/check_codegree4.py <==
#!/usr/bin/env python3
"""Independent standard-library checker for the codegree-four certificate table.

This program does not import or trust the CP-SAT finder.  It independently:

* constructs the literal WKE set on all 2^21 labelled seven-vertex graphs;
* verifies that every connected non-WKE seven-vertex graph has at least
  three vertices of degree at least four;
* enumerates all 64 four-core masks and all 512 side masks;
* applies the literal connected/non-WKE side condition;
* forms all degree-compatible side pairs and quotients them under common-core
  automorphisms, either exclusive swap, and hub swap;
* proves the JSON table has exactly one record for each canonical orbit;
* parses each explicit (S,X) and checks all three Puleo conditions by direct
  graph-edge incidence, under all 16 possible omitted A--B cross-edge sets.

Exact integers and bitsets only.  Passing verifies the finite local lemma and
the seven-link bridge, not the ambient minimal-counterexample theorem or T1.
"""

from collections import Counter
from itertools import combinations, permutations
import json
from pathlib import Path
import sys


HERE = Path(__file__).resolve().parent
CERT_PATH = HERE.parent / "data" / "B_codegree4_certificates.json"


def require(condition, label):
    if not condition:
        raise AssertionError(label)
    print(f"PASS {label}")


# ---------------------------------------------------------------------------
# Literal WKE universe on seven labelled vertices

N7 = 7
V7 = tuple(range(N7))
E7 = tuple(combinations(V7, 2))
E7_INDEX = {e: i for i, e in enumerate(E7)}
ALL7 = 1 << len(E7)
INCIDENT7 = tuple(
    sum(1 << i for i, e in enumerate(E7) if v in e) for v in V7
)


def e7_bit(x, y):
    return 1 << E7_INDEX[tuple(sorted((x, y)))]


def seven_matchings():
    answer = []
    for size in range(4):
        for chosen in combinations(range(len(E7)), size):
            vertices = 0
            mask = 0
            valid = True
            for i in chosen:
                x, y = E7[i]
                endpoints = (1 << x) | (1 << y)
                if vertices & endpoints:
                    valid = False
                    break
                vertices |= endpoints
                mask |= 1 << i
            if valid:
                answer.append(mask)
    return tuple(answer)


MATCHINGS7 = seven_matchings()


def incident_with_vertex_set(qmask):
    answer = 0
    for v in V7:
        if qmask >> v & 1:
            answer |= INCIDENT7[v]
    return answer


Q_INCIDENT7 = tuple(incident_with_vertex_set(q) for q in range(1 << N7))


def enumerate_wke_flags():
    """Mark exactly H with a literal WKE witness (M,Q).

    For fixed matching M and |Q|<=|M|, the admitted graphs are precisely
    M union Y for Y subseteq Inc(Q)-M.  Enumerating these intervals is a
    logically complete enumeration of the definition, not a heuristic.
    """
    flags = bytearray(ALL7)
    witness_pairs = 0
    for matching in MATCHINGS7:
        msize = matching.bit_count()
        for q in range(1 << N7):
            if q.bit_count() > msize:
                continue
            witness_pairs += 1
            free = Q_INCIDENT7[q] & ~matching
            sub = free
            while True:
                flags[matching | sub] = 1
                if sub == 0:
                    break
                sub = (sub - 1) & free
    return flags, witness_pairs


def seven_degrees_neighbours(graph):
    degrees = [0] * N7
    neighbours = [0] * N7
    bits = graph
    while bits:
        low = bits & -bits
        i = low.bit_length() - 1
        x, y = E7[i]
        degrees[x] += 1
        degrees[y] += 1
        neighbours[x] |= 1 << y
        neighbours[y] |= 1 << x
        bits ^= low
    return degrees, neighbours


def seven_connected(neighbours):
    reached = 1
    frontier = 1
    while frontier:
        expanded = 0
        bits = frontier
        while bits:
            low = bits & -bits
            v = low.bit_length() - 1
            expanded |= neighbours[v]
            bits ^= low
        frontier = expanded & ~reached
        reached |= frontier
    return reached == (1 << N7) - 1


def check_global_link_bridge(wke):
    non_wke = 0
    connected_non_wke = 0
    connected_exactly_three_high = 0
    disconnected_below_three_high = 0
    min_high_degree_vertices = N7
    minimum_degree = N7
    for graph in range(ALL7):
        if wke[graph]:
            continue
        non_wke += 1
        degrees, neighbours = seven_degrees_neighbours(graph)
        high = sum(d >= 4 for d in degrees)
        if not seven_connected(neighbours):
            if high < 3:
                disconnected_below_three_high += 1
            continue
        connected_non_wke += 1
        if high == 3:
            connected_exactly_three_high += 1
        min_high_degree_vertices = min(min_high_degree_vertices, high)
        minimum_degree = min(minimum_degree, min(degrees))
        if high < 3:
            raise AssertionError(("fewer than three degree>=4 vertices", graph))
    return (
        non_wke,
        connected_non_wke,
        connected_exactly_three_high,
        disconnected_below_three_high,
        min_high_degree_vertices,
        minimum_degree,
    )


# ---------------------------------------------------------------------------
# Four-core and side model

C4 = tuple(range(4))
CORE_EDGES = tuple(combinations(C4, 2))
CORE_INDEX = {e: i for i, e in enumerate(CORE_EDGES)}
SIDE_EDGES = tuple((c, 4) for c in C4) + tuple((c, 5) for c in C4) + ((4, 5),)
S4 = tuple(permutations(C4))

CANONICAL_CORES = (0, 1, 3, 7, 11, 12, 13, 15, 30, 31, 63)

# NOTE ON THE THREE TABLES BELOW.  They are hard-coded expectations, not
# derived quantities.  The program derives the corresponding tables from
# scratch (see classify_local_universe) and asserts equality with these
# literals, so a mismatch is a hard failure; but the literals themselves
# were transcribed from an earlier run of the same derivation.  They are
# therefore a consistency check against silent drift, not a blind
# re-derivation.  What is derived without any hard-coded per-core input is
# the total orbit count (the assertion O_total_1144_canonical_orbits takes
# the union of the derived per-core orbit sets) and the exact certificate
# coverage (C_exact_canonical_orbit_coverage compares the JSON keys against
# the derived orbit set).  See evidence/REPRODUCTION.md.
EXPECTED_LINK_ROWS = {
    0: (0, 0, None),
    1: (0, 0, None),
    3: (45, 18, 6),
    7: (73, 15, 5),
    11: (60, 12, 6),
    12: (21, 4, 6),
    13: (76, 25, 5),
    15: (102, 32, 5),
    30: (128, 21, 4),
    31: (142, 35, 4),
    63: (160, 17, 4),
}
EXPECTED_RAW_PAIR_ORBITS = {
    0: 0, 1: 0, 3: 192, 7: 187, 11: 124, 12: 17,
    13: 430, 15: 738, 30: 410, 31: 891, 63: 297,
}
EXPECTED_COMPATIBLE_PAIR_ORBITS = {
    0: 0, 1: 0, 3: 150, 7: 113, 11: 25, 12: 17,
    13: 273, 15: 179, 30: 227, 31: 139, 63: 21,
}


def core_edges(mask):
    return frozenset(e for i, e in enumerate(CORE_EDGES) if mask >> i & 1)


def permute_core(mask, perm):
    answer = 0
    for x, y in core_edges(mask):
        e = tuple(sorted((perm[x], perm[y])))
        answer |= 1 << CORE_INDEX[e]
    return answer


def canonical_core(mask):
    return min(permute_core(mask, p) for p in S4)


def core_automorphisms(core):
    return tuple(p for p in S4 if permute_core(core, p) == core)


def side_edges(mask):
    return frozenset(e for i, e in enumerate(SIDE_EDGES) if mask >> i & 1)


def transform_side(mask, core_perm, swap_exclusives):
    answer = 0
    for i, (x, y) in enumerate(SIDE_EDGES):
        if not (mask >> i & 1):
            continue
        if x < 4:
            core_vertex = core_perm[x]
            exclusive = y
            if swap_exclusives:
                exclusive = 9 - exclusive  # 4<->5
            e = (core_vertex, exclusive)
        else:
            e = (4, 5)
        answer |= 1 << SIDE_EDGES.index(e)
    return answer


def link_mask(core, side):
    # Seven-link labels: common 0..3, opposite hub 4, exclusives 5,6.
    answer = 0
    for x, y in core_edges(core):
        answer |= e7_bit(x, y)
    for c in C4:
        answer |= e7_bit(c, 4)
    for i, (x, y) in enumerate(SIDE_EDGES):
        if not (side >> i & 1):
            continue
        if x < 4:
            # local side exclusives 4,5 become link vertices 5,6
            answer |= e7_bit(x, y + 1)
        else:
            answer |= e7_bit(5, 6)
    return answer


def allowed_sides(core, wke):
    answer = []
    for side in range(1 << len(SIDE_EDGES)):
        graph = link_mask(core, side)
        degrees, neighbours = seven_degrees_neighbours(graph)
        if seven_connected(neighbours) and not wke[graph]:
            answer.append(side)
    return tuple(answer)


def canonical_side(core, side):
    return min(
        transform_side(side, perm, swap)
        for perm in core_automorphisms(core)
        for swap in (False, True)
    )


def canonical_pair(core, left, right):
    candidates = []
    for perm in core_automorphisms(core):
        for swap_left in (False, True):
            transformed_left = transform_side(left, perm, swap_left)
            for swap_right in (False, True):
                transformed_right = transform_side(right, perm, swap_right)
                candidates.append((core, transformed_left, transformed_right))
                candidates.append((core, transformed_right, transformed_left))
    return min(candidates)


def core_degree(core, c):
    return sum(c in e for e in core_edges(core))


def side_attachment_degree(side, c):
    return sum((side >> (4 * exclusive + c)) & 1 for exclusive in range(2))


def degree_compatible(core, left, right):
    return all(
        core_degree(core, c)
        + side_attachment_degree(left, c)
        + side_attachment_degree(right, c)
        <= 5
        for c in C4
    )


def classify_local_universe(wke):
    sides_by_core = {}
    derived_rows = {}
    raw_pair_reps = {}
    compatible_pair_reps = {}

    for core in CANONICAL_CORES:
        sides = allowed_sides(core, wke)
        sides_by_core[core] = sides
        side_orbits = {canonical_side(core, side) for side in sides}
        minimum_bits = min((side.bit_count() for side in sides), default=None)
        derived_rows[core] = (len(sides), len(side_orbits), minimum_bits)

        raw = set()
        compatible = set()
        for left in sides:
            for right in sides:
                representative = canonical_pair(core, left, right)
                raw.add(representative)
                if degree_compatible(core, left, right):
                    compatible.add(representative)
        raw_pair_reps[core] = raw
        compatible_pair_reps[core] = compatible

    return (
        sides_by_core,
        derived_rows,
        raw_pair_reps,
        compatible_pair_reps,
    )


def check_all_labelled_core_side_masks(wke, canonical_sides):
    """Explicitly scan all 64*512 core/side masks and transport to the table rows."""
    total_allowed = 0
    for core in range(64):
        sides = set(allowed_sides(core, wke))
        total_allowed += len(sides)
        representative = canonical_core(core)
        transporting = next(p for p in S4 if permute_core(core, p) == representative)
        transported = {transform_side(side, transporting, False) for side in sides}
        if transported != set(canonical_sides[representative]):
            raise AssertionError(("labelled side transport mismatch", core, representative))
    return total_allowed


# ---------------------------------------------------------------------------
# Certificate parsing and direct incidence checking

U, V = 0, 1
COMMON = (2, 3, 4, 5)
LEFT = (6, 7)
RIGHT = (8, 9)
VERTICES10 = tuple(range(10))
CORE_TO_GLOBAL = {c: c + 2 for c in C4}
CROSS_EDGES = tuple((a, b) for a in LEFT for b in RIGHT)


def normalize_edge(raw):
    if not isinstance(raw, list) or len(raw) != 2:
        raise ValueError("edge is not a two-element list")
    x, y = raw
    if type(x) is not int or type(y) is not int or not (0 <= x < y < 10):
        raise ValueError("edge endpoints must be strictly sorted integers in [0,10)")
    return (x, y)


def normalize_triangle(raw):
    if not isinstance(raw, list) or len(raw) != 3:
        raise ValueError("triangle is not a three-element list")
    if any(type(x) is not int for x in raw) or not (0 <= raw[0] < raw[1] < raw[2] < 10):
        raise ValueError("triangle vertices must be strictly sorted integers in [0,10)")
    return tuple(raw)


def triangle_edges(triangle):
    return frozenset(combinations(triangle, 2))


def guaranteed_graph(core, left, right, cross_mask=0):
    edges = {(U, V)}
    edges.update((U, c) for c in COMMON)
    edges.update((V, c) for c in COMMON)
    edges.update((U, a) for a in LEFT)
    edges.update((V, b) for b in RIGHT)
    for x, y in core_edges(core):
        edges.add((CORE_TO_GLOBAL[x], CORE_TO_GLOBAL[y]))
    for i, (c, exclusive) in enumerate(SIDE_EDGES):
        if left >> i & 1:
            if c < 4:
                edges.add(tuple(sorted((CORE_TO_GLOBAL[c], LEFT[exclusive - 4]))))
            else:
                edges.add(tuple(sorted(LEFT)))
        if right >> i & 1:
            if c < 4:
                edges.add(tuple(sorted((CORE_TO_GLOBAL[c], RIGHT[exclusive - 4]))))
            else:
                edges.add(tuple(sorted(RIGHT)))
    for i, edge in enumerate(CROSS_EDGES):
        if cross_mask >> i & 1:
            edges.add(edge)
    return frozenset(edges)


def graph_triangles(edges):
    return tuple(
        triple for triple in combinations(VERTICES10, 3)
        if triangle_edges(triple) <= edges
    )


def parse_record(record):
    if not isinstance(record, dict) or set(record) != {
        "core_mask", "left_side_mask", "right_side_mask", "packing", "cover"
    }:
        raise ValueError("record has wrong fields")
    core = record["core_mask"]
    left = record["left_side_mask"]
    right = record["right_side_mask"]
    if any(type(x) is not int for x in (core, left, right)):
        raise ValueError("masks must be integers")
    if not (0 <= core < 64 and 0 <= left < 512 and 0 <= right < 512):
        raise ValueError("mask out of range")
    packing = tuple(normalize_triangle(t) for t in record["packing"])
    cover = frozenset(normalize_edge(e) for e in record["cover"])
    if len(set(packing)) != len(packing):
        raise ValueError("duplicate packing triangle")
    if len(cover) != len(record["cover"]):
        raise ValueError("duplicate cover edge")
    return core, left, right, packing, cover


def literal_reduction(core, left, right, packing, cover, cross_mask):
    edges = guaranteed_graph(core, left, right, cross_mask)
    if not cover <= edges:
        return False
    used = set()
    for triangle in packing:
        te = triangle_edges(triangle)
        if not te <= edges or used & te:
            return False
        used.update(te)
    if len(cover) > 2 * len(packing):
        return False
    for triangle in graph_triangles(edges):
        if (U in triangle or V in triangle) and not (triangle_edges(triangle) & cover):
            return False
    for triangle in packing:
        for edge in triangle_edges(triangle):
            if U not in edge and V not in edge and edge not in cover:
                return False
    return True


def load_certificate():
    with CERT_PATH.open("r", encoding="utf-8") as handle:
        document = json.load(handle)
    expected_top = {
        "format", "vertex_labels", "core_bit_order", "side_bit_order",
        "expected_link_rows", "expected_compatible_pair_orbits", "records",
    }
    if not isinstance(document, dict) or set(document) != expected_top:
        raise ValueError("certificate document has wrong fields")
    if document["format"] != "tuza-codegree4-puleo-witnesses-v1":
        raise ValueError("wrong format tag")
    expected_labels = {
        "u": 0, "v": 1, "common": [2, 3, 4, 5],
        "left_exclusive": [6, 7], "right_exclusive": [8, 9],
    }
    if document["vertex_labels"] != expected_labels:
        raise ValueError("wrong vertex labels")
    if document["core_bit_order"] != [list(e) for e in CORE_EDGES]:
        raise ValueError("wrong core bit order")
    if document["side_bit_order"] != [list(e) for e in SIDE_EDGES]:
        raise ValueError("wrong side bit order")
    return document


def main():
    require(len(E7) == 21 and ALL7 == 2**21, "G_bridge_universe_2^21")
    require(len(MATCHINGS7) == 232, "G_all_232_K7_matchings")
    wke, witness_pairs = enumerate_wke_flags()
    require(witness_pairs == 9934, "G_all_9934_literal_matching_Q_pairs")
    (
        non_wke_count,
        bridge_count,
        bridge_exactly_three,
        disconnected_below_three,
        bridge_min_high,
        bridge_min_degree,
    ) = check_global_link_bridge(wke)
    require(non_wke_count == 167871, "G_non_WKE_count_167871")
    require(bridge_count == 166793, "G_connected_non_WKE_count_166793")
    require(bridge_min_high == 3, "G_every_connected_non_WKE_has_three_degree_ge_4")
    require(bridge_exactly_three == 4620, "G_exactly_4620_attain_three_high_degree_vertices")
    require(
        disconnected_below_three == 315,
        "G_exactly_315_disconnected_counterexamples_without_connectivity",
    )
    print(
        f"COUNT connected_non_WKE={bridge_count} "
        f"minimum_high_degree_vertices={bridge_min_high} minimum_degree={bridge_min_degree}"
    )

    require(
        {canonical_core(mask) for mask in range(64)} == set(CANONICAL_CORES),
        "L_all_64_cores_in_11_isomorphism_classes",
    )
    (
        sides_by_core,
        derived_rows,
        raw_pair_reps,
        compatible_pair_reps,
    ) = classify_local_universe(wke)
    require(derived_rows == EXPECTED_LINK_ROWS, "L_exact_connected_non_WKE_side_rows")
    total_labelled_sides = check_all_labelled_core_side_masks(wke, sides_by_core)
    require(total_labelled_sides == 4667, "L_all_32768_masks_exactly_4667_allowed_sides")
    print(f"COUNT labelled_connected_non_WKE_sides={total_labelled_sides}")
    require(
        {core: len(reps) for core, reps in raw_pair_reps.items()} == EXPECTED_RAW_PAIR_ORBITS,
        "O_exact_3286_raw_pair_orbits",
    )
    require(
        {core: len(reps) for core, reps in compatible_pair_reps.items()}
        == EXPECTED_COMPATIBLE_PAIR_ORBITS,
        "O_exact_1144_degree_compatible_pair_orbits",
    )
    all_compatible = set().union(*compatible_pair_reps.values())
    require(len(all_compatible) == 1144, "O_total_1144_canonical_orbits")

    document = load_certificate()
    derived_header_rows = {
        str(core): [row[0], row[1], row[2]] for core, row in EXPECTED_LINK_ROWS.items()
    }
    derived_header_pairs = {
        str(core): count for core, count in EXPECTED_COMPATIBLE_PAIR_ORBITS.items()
    }
    require(document["expected_link_rows"] == derived_header_rows, "C_header_link_rows_match_derivation")
    require(
        document["expected_compatible_pair_orbits"] == derived_header_pairs,
        "C_header_pair_rows_match_derivation",
    )

    records = document["records"]
    if not isinstance(records, list):
        raise ValueError("records is not a list")
    parsed = [parse_record(record) for record in records]
    keys = [(core, left, right) for core, left, right, _, _ in parsed]
    require(len(keys) == len(set(keys)), "C_no_duplicate_certificate_keys")
    require(set(keys) == all_compatible, "C_exact_canonical_orbit_coverage")

    packing_histogram = Counter(len(packing) for _, _, _, packing, _ in parsed)
    tight_count = sum(len(cover) == 2 * len(packing) for _, _, _, packing, cover in parsed)
    hub_avoiding_count = sum(
        any(U not in triangle and V not in triangle for triangle in packing)
        for _, _, _, packing, _ in parsed
    )
    core_only_count = sum(
        any(set(triangle) <= set(COMMON) for triangle in packing)
        for _, _, _, packing, _ in parsed
    )
    triangle_core_orbit_count = sum(
        any(
            set(combinations(triangle, 2)) <= core_edges(core)
            for triangle in combinations(C4, 3)
        )
        for core, _, _, _, _ in parsed
    )
    require(
        packing_histogram == Counter({4: 35, 5: 803, 6: 276, 7: 27, 8: 3}),
        "C_exact_packing_size_histogram",
    )
    require(tight_count == 1144, "C_all_1144_stored_certificates_tight")
    require(hub_avoiding_count == 217, "C_exact_217_hub_avoiding_packings")
    require(core_only_count == 22, "C_exact_22_core_only_packings")
    require(
        triangle_core_orbit_count == 364,
        "C_exact_364_triangle_containing_core_orbits",
    )

    # The manuscript displays a second valid witness for orbit (63,271,271),
    # not the finder-selected record stored in the JSON.  Guard both the
    # distinction and the literal validity of the displayed witness.
    displayed_packing = (
        (0, 1, 2), (0, 3, 5), (0, 4, 6),
        (1, 4, 5), (1, 8, 9), (2, 3, 4),
    )
    displayed_cover = frozenset({
        (0, 1), (0, 5), (0, 6), (1, 5), (1, 8),
        (2, 3), (2, 4), (3, 4), (3, 5), (4, 5), (4, 6), (8, 9),
    })
    stored = next(item for item in parsed if item[:3] == (63, 271, 271))
    require(
        len(stored[3]) == 7 and len(stored[4]) == 14
        and (stored[3], stored[4]) != (displayed_packing, displayed_cover),
        "C_displayed_witness_distinct_from_stored_63_271_271",
    )
    require(
        all(
            literal_reduction(
                63, 271, 271, displayed_packing, displayed_cover, cross_mask
            )
            for cross_mask in range(16)
        ),
        "C_displayed_witness_valid_all_16_cross_extensions",
    )

    cross_extensions_checked = 0
    for core, left, right, packing, cover in parsed:
        if canonical_pair(core, left, right) != (core, left, right):
            raise AssertionError(("noncanonical table key", core, left, right))
        if left not in sides_by_core[core] or right not in sides_by_core[core]:
            raise AssertionError(("table key has inadmissible side", core, left, right))
        if not degree_compatible(core, left, right):
            raise AssertionError(("table key violates degree budget", core, left, right))
        for cross_mask in range(16):
            if not literal_reduction(core, left, right, packing, cover, cross_mask):
                raise AssertionError(("invalid Puleo witness", core, left, right, cross_mask))
            cross_extensions_checked += 1
    require(cross_extensions_checked == 1144 * 16, "R_all_18304_cross_edge_extensions_checked")
    print(f"COUNT certificate_orbits={len(parsed)} cross_extensions={cross_extensions_checked}")
    print("ALL CODEGREE-FOUR CHECKS PASSED")
    return 0


if __name__ == "__main__":
    try:
        sys.exit(main())
    except (AssertionError, OSError, ValueError, json.JSONDecodeError) as error:
        print(f"FAIL {error}")
        sys.exit(1)


==> anc/tests/check_codegree5.py <==
#!/usr/bin/env python3
"""Independent exact check of the codegree-five two-hub lemma.

Formal finite claim checked here.

Let H be a labelled graph on C={0,...,4}.  For A subset C, let L(H,A)
be the seven-vertex graph on C union {r,a}: r is complete to C, a has
neighbourhood A, ra is absent, and C induces H.

For R subset E(H), let q be the vertex-cover number of H-R and let p(R)
be the largest edge-disjoint packing among the triangles uvx (x in C),
uxy and vxy (xy in R).  The template inequality is

    3 + |R| + 2q <= 2p(R).

The script checks:
  (1) exactly 32 of the 1024 labelled H have no template R, in exactly
      five isomorphism classes: the empty graph (mask 0x000), the star
      K_{1,4} (0x00F), K_3 + K_2 (0x0B8), the bowtie K_1 join 2K_2
      (0x0CF), and K_5 (0x3FF), with 1+5+10+15+1 = 32 labelled copies;
  (2) outside K5, every nonempty boundary extension of those failures is
      WKE under the literal matching/vertex-cover definition;
  (3) every H admitting a connected non-WKE extension is template-reducible,
      except K5, for which the displayed seven-triangle Fano reduction works;
  (4) every produced (S,X) satisfies all three of Puleo's reduction conditions
      for every ordered boundary pair (A,B), both without and with the one
      possible ambient A--B edge, using exact edge incidence.

This is standard-library-only and uses no floating point or optimizer.
It checks the finite local lemma, not Tuza T1 or the ambient use of Puleo's
minimal-counterexample theorem.
"""

from collections import Counter
from functools import cache
from itertools import combinations, permutations


C = tuple(range(5))
U, V, AA, BB = 5, 6, 7, 8
CORE_PAIRS = tuple(combinations(C, 2))
CORE_INDEX = {e: i for i, e in enumerate(CORE_PAIRS)}
PERMS = tuple(permutations(C))


def require(condition, label):
    if not condition:
        raise AssertionError(label)
    print(f"PASS {label}")


def core_edges(mask):
    return frozenset(e for i, e in enumerate(CORE_PAIRS) if mask >> i & 1)


def permute_mask(mask, perm):
    answer = 0
    for x, y in core_edges(mask):
        e = tuple(sorted((perm[x], perm[y])))
        answer |= 1 << CORE_INDEX[e]
    return answer


def canonical(mask):
    return min(permute_mask(mask, p) for p in PERMS)


def is_matching(edges):
    used = set()
    for x, y in edges:
        if x in used or y in used:
            return False
        used.update((x, y))
    return True


def link_edges(core, boundary):
    # On 0,...,4,r=5,a=6.  These labels are local to the WKE test.
    r, a = 5, 6
    answer = set(core_edges(core))
    answer.update((x, r) for x in C)
    answer.update((x, a) for x in C if boundary >> x & 1)
    return frozenset(tuple(sorted(e)) for e in answer)


def wke_witness(edges):
    """Return a literal (M,Q) WKE witness, or None."""
    vertices = tuple(range(7))
    edge_tuple = tuple(sorted(edges))
    for msize in range(4):
        for M in combinations(edge_tuple, msize):
            if not is_matching(M):
                continue
            remainder = set(edge_tuple) - set(M)
            for qsize in range(msize + 1):
                for Q in combinations(vertices, qsize):
                    q = set(Q)
                    if all(x in q or y in q for x, y in remainder):
                        return tuple(M), tuple(Q)
    return None


@cache
def minimum_vertex_cover(core):
    edges = core_edges(core)
    for size in range(6):
        for Q in combinations(C, size):
            q = set(Q)
            if all(x in q or y in q for x, y in edges):
                return tuple(Q)
    raise AssertionError("finite vertex cover not found")


def triangle_edges(t):
    return frozenset(tuple(sorted(e)) for e in combinations(t, 2))


def template_triangles(rim):
    answer = [(U, V, x) for x in C]
    for x, y in core_edges(rim):
        answer.append((U, x, y))
        answer.append((V, x, y))
    return tuple(tuple(sorted(t)) for t in answer)


@cache
def maximum_template_packing(rim):
    """Return an exact largest hub-only triangle packing in K2 join rim."""
    triangles = template_triangles(rim)
    edge_sets = tuple(triangle_edges(t) for t in triangles)
    best = ()

    def search(i, used, chosen):
        nonlocal best
        if len(chosen) + len(triangles) - i <= len(best):
            return
        if i == len(triangles):
            if len(chosen) > len(best):
                best = tuple(chosen)
            return
        search(i + 1, used, chosen)
        if not (used & edge_sets[i]):
            search(i + 1, used | edge_sets[i], chosen + (triangles[i],))

    search(0, frozenset(), ())
    return best


@cache
def template_data(core):
    """Return one (R,Q,S) satisfying the template inequality, or None."""
    rim = core
    while True:
        Q = minimum_vertex_cover(core & ~rim)
        S = maximum_template_packing(rim)
        if 3 + rim.bit_count() + 2 * len(Q) <= 2 * len(S):
            return rim, Q, S
        if rim == 0:
            return None
        rim = (rim - 1) & core


def local_edges(core, boundary_a, boundary_b, include_ab=False):
    answer = set(core_edges(core))
    answer.add((U, V))
    answer.update(tuple(sorted((U, x))) for x in C)
    answer.update(tuple(sorted((V, x))) for x in C)
    answer.add(tuple(sorted((U, AA))))
    answer.add(tuple(sorted((V, BB))))
    answer.update(tuple(sorted((AA, x))) for x in C if boundary_a >> x & 1)
    answer.update(tuple(sorted((BB, x))) for x in C if boundary_b >> x & 1)
    if include_ab:
        answer.add(tuple(sorted((AA, BB))))
    return frozenset(answer)


def all_triangles(edges):
    vertices = tuple(range(9))
    return tuple(
        t for t in combinations(vertices, 3)
        if triangle_edges(t) <= edges
    )


def template_reduction(core, data):
    rim, Q, S = data
    X = set(core_edges(rim))
    X.update({tuple(sorted((U, V))), tuple(sorted((U, AA))), tuple(sorted((V, BB)))})
    X.update(tuple(sorted((U, x))) for x in Q)
    X.update(tuple(sorted((V, x))) for x in Q)
    return tuple(S), frozenset(X)


def fano_reduction():
    S = (
        (U, V, 0),
        (U, 1, 2),
        (U, 3, 4),
        (V, 1, 3),
        (V, 2, 4),
        (0, 1, 4),
        (0, 2, 3),
    )
    X = set(core_edges((1 << 10) - 1))
    X.update({tuple(sorted((U, V))), tuple(sorted((U, AA))), tuple(sorted((V, BB)))})
    return tuple(tuple(sorted(t)) for t in S), frozenset(X)


def literal_reduction(core, boundary_a, boundary_b, reduction, include_ab=False):
    """Check all three local reducibility conditions for V0={u,v}."""
    S, X = reduction
    edges = local_edges(core, boundary_a, boundary_b, include_ab)
    if not X <= edges:
        return False
    used = set()
    for t in S:
        te = triangle_edges(t)
        if not te <= edges or used & te:
            return False
        used.update(te)
    if len(X) > 2 * len(S):
        return False
    for t in all_triangles(edges):
        if (U in t or V in t) and not (triangle_edges(t) & X):
            return False
    for t in S:
        for e in triangle_edges(t):
            if U not in e and V not in e and e not in X:
                return False
    return True


def main():
    require(len(CORE_PAIRS) == 10, "C_five_vertex_edge_universe")

    failures = [core for core in range(1 << 10) if template_data(core) is None]
    failure_counts = Counter(canonical(core) for core in failures)
    expected_counts = Counter({0x000: 1, 0x00F: 5, 0x0B8: 10, 0x0CF: 15, 0x3FF: 1})
    require(len(failures) == 32, "T_exactly_32_labelled_template_failures")
    require(failure_counts == expected_counts, "T_failure_classes_empty_star_K3plusK2_bowtie_K5")

    # The first four failure classes cannot occur at either hub of a minimal
    # counterexample: every connected extension (equivalently boundary nonempty)
    # is WKE.  K5 is the unique template failure surviving this filter.
    nonclique_failures = [core for core in failures if core != 0x3FF]
    checked_wke_links = 0
    for core in nonclique_failures:
        for boundary in range(1, 32):
            require_witness = wke_witness(link_edges(core, boundary))
            if require_witness is None:
                raise AssertionError(("non-WKE exceptional link", core, boundary))
            checked_wke_links += 1
    require(checked_wke_links == 31 * 31, "W_all_961_nonclique_exception_links_are_WKE")
    require(
        all(wke_witness(link_edges(0x3FF, boundary)) is None for boundary in range(1, 32)),
        "W_K5_extensions_are_non_WKE",
    )

    possible = []
    for core in range(1 << 10):
        if any(wke_witness(link_edges(core, boundary)) is None for boundary in range(1, 32)):
            possible.append(core)
    possible_classes = {canonical(core) for core in possible}
    expected_possible = {
        0x036, 0x037, 0x03B, 0x03E, 0x03F, 0x07E, 0x07F, 0x0B7,
        0x0BB, 0x0BF, 0x0DC, 0x0DD, 0x0DF, 0x0FE, 0x0FF, 0x1EF,
        0x1FF, 0x3FF,
    }
    require(possible_classes == expected_possible, "W_exact_18_possible_unlabelled_cores")
    require(len(possible) == 548, "W_exact_548_possible_labelled_cores")

    # Literal ambient check.  A template witness is boundary-independent; K5
    # uses Fano.  Check every ordered A,B pair, not only the non-WKE ones, and
    # check both states of the ambient edge ab discarded by the local model.
    checked_configurations = 0
    for core in possible:
        reduction = fano_reduction() if core == 0x3FF else template_reduction(core, template_data(core))
        for boundary_a in range(32):
            for boundary_b in range(32):
                for include_ab in (False, True):
                    if not literal_reduction(
                        core, boundary_a, boundary_b, reduction, include_ab
                    ):
                        raise AssertionError(
                            ("bad literal reduction", core, boundary_a, boundary_b, include_ab)
                        )
                    checked_configurations += 1
    require(
        checked_configurations == 548 * 32 * 32 * 2,
        "R_all_1122304_boundary_pairs_and_ambient_ab_states_checked",
    )
    print(f"COUNT literal_reduction_configurations={checked_configurations}")
    print("ALL CODEGREE-FIVE CHECKS PASSED")


if __name__ == "__main__":
    main()


==> anc/tests/check_codegree6.py <==
#!/usr/bin/env python3
"""Exact standalone check of the codegree-six two-hub reduction.

The common-neighbour set is [6], with its 15 possible rim edges encoded by
bitmasks.  H is the actual common-neighbour graph and R is the set of rim
edges put into both the packing substrate and the local cover.

Only Python's standard library and exact integer arithmetic are used.
"""

from itertools import combinations


C = tuple(range(6))
U, V = 6, 7
RIM_EDGES = tuple(combinations(C, 2))
RIM_INDEX = {e: i for i, e in enumerate(RIM_EDGES)}
FULL = (1 << len(RIM_EDGES)) - 1


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def rim_mask(edges):
    ans = 0
    for a, b in edges:
        if a > b:
            a, b = b, a
        require((a, b) in RIM_INDEX, f"bad rim edge {(a, b)}")
        ans |= 1 << RIM_INDEX[(a, b)]
    return ans


def edge_set(mask):
    return {RIM_EDGES[i] for i in range(15) if mask >> i & 1}


INCIDENT = []
for qmask in range(1 << 6):
    mask = 0
    for i, (a, b) in enumerate(RIM_EDGES):
        if (qmask >> a & 1) or (qmask >> b & 1):
            mask |= 1 << i
    INCIDENT.append(mask)


MATCHINGS = []
for mask in range(1 << 15):
    used = 0
    good = True
    for i, (a, b) in enumerate(RIM_EDGES):
        if not (mask >> i & 1):
            continue
        if (used >> a & 1) or (used >> b & 1):
            good = False
            break
        used |= (1 << a) | (1 << b)
    if good:
        MATCHINGS.append(mask)

require(len(MATCHINGS) == 76, "wrong number of matchings of K6")


def precompute_two_matchings():
    """Best total size of two edge-disjoint matchings contained in each R."""
    score = [-1] * (1 << 15)
    cert = [None] * (1 << 15)
    for m1 in MATCHINGS:
        for m2 in MATCHINGS:
            if m1 & m2:
                continue
            union = m1 | m2
            value = m1.bit_count() + m2.bit_count()
            if value > score[union]:
                score[union] = value
                cert[union] = (m1, m2)

    # Subset maximum transform, retaining a literal pair of matchings.
    for bit in range(15):
        flag = 1 << bit
        for mask in range(1 << 15):
            if mask & flag and score[mask ^ flag] > score[mask]:
                score[mask] = score[mask ^ flag]
                cert[mask] = cert[mask ^ flag]
    return score, cert


TWO_SCORE, TWO_CERT = precompute_two_matchings()


def packing_certificate(rmask):
    """Return p(R) and a hub-only packing attaining it.

    A packing either omits uv and is two edge-disjoint rim matchings, or
    contains one uvx, after which both matchings avoid x.
    """
    best = TWO_SCORE[rmask]
    m1, m2 = TWO_CERT[rmask]
    triangles = [(U, a, b) for a, b in edge_set(m1)]
    triangles += [(V, a, b) for a, b in edge_set(m2)]

    for x in C:
        allowed = rmask & ~INCIDENT[1 << x]
        value = 1 + TWO_SCORE[allowed]
        if value > best:
            best = value
            m1, m2 = TWO_CERT[allowed]
            triangles = [(U, V, x)]
            triangles += [(U, a, b) for a, b in edge_set(m1)]
            triangles += [(V, a, b) for a, b in edge_set(m2)]
    require(len(triangles) == best, "packing certificate has wrong size")
    return best, triangles


P_SCORE = [0] * (1 << 15)
P_TRIANGLES = [None] * (1 << 15)
for rmask in range(1 << 15):
    P_SCORE[rmask], P_TRIANGLES[rmask] = packing_certificate(rmask)


VC_SIZE = [7] * (1 << 15)
VC_SET = [None] * (1 << 15)
for hmask in range(1 << 15):
    for qmask in sorted(range(1 << 6), key=lambda q: (q.bit_count(), q)):
        if hmask & ~INCIDENT[qmask] == 0:
            VC_SIZE[hmask] = qmask.bit_count()
            VC_SET[hmask] = qmask
            break
    require(VC_SET[hmask] is not None, "vertex cover not found")


def canon_edge(a, b):
    return (a, b) if a < b else (b, a)


def triangle_edges(t):
    a, b, c = t
    return {canon_edge(a, b), canon_edge(a, c), canon_edge(b, c)}


def local_edges(hmask):
    edges = edge_set(hmask)
    edges.add((U, V))
    for x in C:
        edges.add(canon_edge(U, x))
        edges.add(canon_edge(V, x))
    return edges


def verify_witness(hmask, rmask, p, triangles, qmask):
    require(rmask & ~hmask == 0, "R is not a subgraph of H")
    require(hmask & ~rmask & ~INCIDENT[qmask] == 0,
            "Q does not cover H-R")

    graph = local_edges(hmask)
    used = set()
    for t in triangles:
        te = triangle_edges(t)
        require(te <= graph, f"nontriangle in S: {t}")
        require(not (te & used), f"packing-edge collision at {t}")
        used |= te
    require(len(triangles) == p == P_SCORE[rmask], "nonmaximum p certificate")

    xedges = edge_set(rmask)
    xedges.add((U, V))
    for x in C:
        if qmask >> x & 1:
            xedges.add(canon_edge(U, x))
            xedges.add(canon_edge(V, x))
    cost = 1 + rmask.bit_count() + 2 * qmask.bit_count()
    require(len(xedges) == cost, "X cardinality mismatch")
    require(cost <= 2 * p, "reducibility budget fails")

    # Enumerate the literal local triangle family, including triangles wholly
    # in the common core (which need not be hit because they miss both hubs).
    for t in combinations(range(8), 3):
        te = triangle_edges(t)
        if U not in t and V not in t:
            continue
        if te <= graph:
            require(te & xedges, f"unhit hub triangle {t}")

    for e in used:
        if U not in e and V not in e:
            require(e in xedges, f"outside packing edge {e} omitted from X")
    return cost


def find_witness(hmask):
    rmask = hmask
    while True:
        remainder = hmask & ~rmask
        q = VC_SIZE[remainder]
        p = P_SCORE[rmask]
        if 1 + rmask.bit_count() + 2 * q <= 2 * p:
            return rmask, q, p, VC_SET[remainder], P_TRIANGLES[rmask]
        if rmask == 0:
            return None
        rmask = (rmask - 1) & hmask


def best_template_margin(hmask):
    """Maximum budget slack over every R subseteq H."""
    best = -1
    rmask = hmask
    while True:
        remainder = hmask & ~rmask
        margin = (
            2 * P_SCORE[rmask]
            - 1
            - rmask.bit_count()
            - 2 * VC_SIZE[remainder]
        )
        best = max(best, margin)
        if rmask == 0:
            return best
        rmask = (rmask - 1) & hmask


def verify_fano_k6():
    # Five selected common vertices form the Fano K7 with the two hubs; the
    # sixth common vertex w is hit by both boundary spokes.
    a, b, c, d, e, w = C
    triangles = [
        (U, V, a),
        (U, b, c),
        (U, d, e),
        (V, b, d),
        (V, c, e),
        (a, b, e),
        (a, c, d),
    ]
    core = {a, b, c, d, e}
    xedges = {canon_edge(x, y) for x, y in combinations(core, 2)}
    xedges |= {(U, V), canon_edge(U, w), canon_edge(V, w)}
    require(len(triangles) == 7 and len(xedges) == 13, "Fano sizes wrong")
    graph = local_edges(FULL)
    used = set()
    for t in triangles:
        te = triangle_edges(t)
        require(te <= graph and not te & used, "bad Fano packing")
        used |= te
    require(len(used) == 21, "Fano triples do not decompose K7")
    require(len(xedges) <= 2 * len(triangles), "Fano budget fails")
    for t in combinations(range(8), 3):
        te = triangle_edges(t)
        if (U in t or V in t) and te <= graph:
            require(te & xedges, f"Fano X misses hub triangle {t}")
    for e0 in used:
        if U not in e0 and V not in e0:
            require(e0 in xedges, f"Fano outside edge {e0} omitted")


def main():
    require(P_SCORE[0] == 1, "uv-triangle baseline missing")
    require(P_SCORE[FULL] == 6, "hub-only K6 packing optimum changed")
    require(VC_SIZE[0] == 0 and VC_SIZE[FULL] == 5,
            "vertex-cover anchors failed")

    solved = 0
    margin_counts = {}
    rsize_counts = {}
    chosen_exact = []
    best_margin_counts = {}
    for hmask in range(1 << 15):
        witness = find_witness(hmask)
        if hmask == FULL:
            require(witness is None,
                    "K6 unexpectedly has a hub-only inequality witness")
            continue
        require(witness is not None, f"no witness for H mask {hmask}")
        rmask, q, p, qmask, triangles = witness
        cost = verify_witness(hmask, rmask, p, triangles, qmask)
        margin = 2 * p - cost
        margin_counts[margin] = margin_counts.get(margin, 0) + 1
        rsize_counts[rmask.bit_count()] = rsize_counts.get(rmask.bit_count(), 0) + 1
        if margin == 0:
            chosen_exact.append(hmask)
        best_margin = best_template_margin(hmask)
        best_margin_counts[best_margin] = best_margin_counts.get(best_margin, 0) + 1
        solved += 1

    require(solved == (1 << 15) - 1, "wrong solved-H count")
    verify_fano_k6()

    # Hostile mutation: K6 really is exceptional for the hub-only formula.
    for rmask in range(1 << 15):
        remainder = FULL & ~rmask
        require(1 + rmask.bit_count() + 2 * VC_SIZE[remainder]
                > 2 * P_SCORE[rmask],
                "hub-only K6 hostile did not fail")

    print(f"PASS matchings_K6={len(MATCHINGS)}")
    print("PASS packing_formula_all_R_masks=32768")
    print("PASS vertex_cover_all_masks=32768")
    print(f"PASS all_noncomplete_H_reduced={solved}")
    print(f"PASS chosen_witness_exact_budget_H_count={len(chosen_exact)}")
    print("PASS chosen_witness_margin_hist=" + ",".join(
        f"{key}:{margin_counts[key]}" for key in sorted(margin_counts)))
    require(
        best_margin_counts == {0: 155, 1: 3683, 2: 11367, 3: 13830, 4: 3267, 5: 465},
        "intrinsic best-margin distribution changed",
    )
    print("PASS intrinsic_best_margin_hist=" + ",".join(
        f"{key}:{best_margin_counts[key]}" for key in sorted(best_margin_counts)))
    print("PASS intrinsically_tight_noncomplete_H_count=155")
    print("PASS chosen_R_size_hist=" + ",".join(
        f"{key}:{rsize_counts[key]}" for key in sorted(rsize_counts)))
    print("PASS K6_hub_only_hostile_all_R=32768")
    print("PASS K6_Fano_7_triangles_13_edges")
    print("ALL CODEGREE-SIX CHECKS PASSED")


if __name__ == "__main__":
    main()


==> anc/tests/check_sharpness.py <==
#!/usr/bin/env python3
"""Exact reference values of nu and tau for the graphs named in the paper.

This script is a reference check, not part of the proof.  It recomputes, with
exact integer arithmetic and complete search, the values quoted in the paper:

  * the sharpness examples: K_4 = (1,2), K_5 = (2,4), K_4 + K_5 = (3,6), a
    three-block K_4-block graph = (3,6) with maximum degree 6, and pendant-edge
    variants with maximum degree exactly 7;
  * the trivial anchors: a triangle-free graph = (0,0) and K_3 = (1,1);
  * two dense reference anchors: K_7 = (7,9) and K_8 = (8,12).
    K_8 is 7-regular, so the main theorem applies to it and is not tight there.

nu(G) is the maximum number of pairwise EDGE-disjoint triangles (shared
vertices are allowed).  tau(G) is the minimum number of EDGES whose deletion
destroys every triangle.  Both are computed by complete search:

  * nu by depth-first search over triangles with an edge-budget bound;
  * tau by iterative deepening on the standard 3-way branching rule (pick any
    triangle not yet hit and branch on its three edges), which is exhaustive:
    every hitting set must contain one of those three edges.

Standard library only; no floating point anywhere.
"""

from itertools import combinations
import sys


def make_graph(edges):
    return frozenset(tuple(sorted(e)) for e in edges)


def complete(vertices):
    return make_graph(combinations(sorted(vertices), 2))


def disjoint_union(graphs):
    edges = set()
    shift = 0
    for graph in graphs:
        vertices = {x for e in graph for x in e}
        for a, b in graph:
            edges.add(tuple(sorted((a + shift, b + shift))))
        shift += max(vertices) + 1
    return make_graph(edges)


def degrees(graph):
    counts = {}
    for a, b in graph:
        counts[a] = counts.get(a, 0) + 1
        counts[b] = counts.get(b, 0) + 1
    return counts


def triangles(graph):
    vertices = sorted({x for e in graph for x in e})
    answer = []
    for t in combinations(vertices, 3):
        if all(tuple(sorted(e)) in graph for e in combinations(t, 2)):
            answer.append(t)
    return tuple(answer)


def triangle_edges(t):
    return frozenset(tuple(sorted(e)) for e in combinations(t, 2))


def packing_number(graph):
    """Maximum number of pairwise edge-disjoint triangles (complete search)."""
    tris = triangles(graph)
    sets = [triangle_edges(t) for t in tris]
    best = 0

    def search(index, used, size):
        nonlocal best
        if size + (len(sets) - index) <= best:
            return
        if index == len(sets):
            best = max(best, size)
            return
        if not (used & sets[index]):
            search(index + 1, used | sets[index], size + 1)
        search(index + 1, used, size)

    search(0, frozenset(), 0)
    return best


def has_cover_of_size(tris, budget):
    """True iff some set of at most `budget` edges meets every triangle."""
    sets = [triangle_edges(t) for t in tris]

    def search(deleted, budget_left):
        remaining = [s for s in sets if not (s & deleted)]
        if not remaining:
            return True
        if budget_left == 0:
            return False
        for edge in sorted(remaining[0]):
            if search(deleted | {edge}, budget_left - 1):
                return True
        return False

    return search(frozenset(), budget)


def cover_number(graph):
    """Minimum number of edges meeting every triangle (exhaustive)."""
    tris = triangles(graph)
    budget = 0
    while True:
        if has_cover_of_size(tris, budget):
            return budget
        budget += 1


def k4_block_chain(blocks):
    """A graph whose blocks are `blocks` copies of K_4, glued in a path.

    Every vertex lies in at most two blocks, so the maximum degree is 6.
    """
    edges = set()
    hub = 0
    fresh = 1
    for _ in range(blocks):
        members = [hub, fresh, fresh + 1, fresh + 2]
        edges.update(tuple(sorted(e)) for e in combinations(members, 2))
        hub = fresh + 2
        fresh += 3
    return make_graph(edges)


def add_pendant_edges(graph, vertex, count):
    """Attach `count` leaves at `vertex`."""
    edges = set(graph)
    vertices = {x for edge in graph for x in edge}
    fresh = max(vertices) + 1
    edges.update((vertex, fresh + i) for i in range(count))
    return make_graph(edges)


CASES = (
    ("C_5 (triangle-free)", make_graph([(0, 1), (1, 2), (2, 3), (3, 4), (4, 0)]), 0, 0),
    ("K_3", complete(range(3)), 1, 1),
    ("K_4", complete(range(4)), 1, 2),
    ("K_5", complete(range(5)), 2, 4),
    ("K_4 + K_5 (disjoint union)", disjoint_union([complete(range(4)), complete(range(5))]), 3, 6),
    ("K_4-block chain, 3 blocks", k4_block_chain(3), 3, 6),
    ("K_4 with four pendant edges", add_pendant_edges(complete(range(4)), 0, 4), 1, 2),
    ("K_4-block chain with pendant edge", add_pendant_edges(k4_block_chain(3), 3, 1), 3, 6),
    ("K_7", complete(range(7)), 7, 9),
    ("K_8 (7-regular)", complete(range(8)), 8, 12),
)


def main():
    failures = 0
    for name, graph, expected_nu, expected_tau in CASES:
        deg = degrees(graph)
        delta = max(deg.values()) if deg else 0
        nu = packing_number(graph)
        tau = cover_number(graph)
        status = "PASS" if (nu, tau) == (expected_nu, expected_tau) else "FAIL"
        if status == "FAIL":
            failures += 1
        tight = "tau=2nu" if tau == 2 * nu else f"tau<2nu (2nu={2 * nu})"
        print(f"{status} {name}: nu={nu} tau={tau} Delta={delta} [{tight}]")
        if delta > 7:
            print(f"NOTE {name} has maximum degree {delta} > 7 (outside the main theorem)")

    # The paper's sharpness claim, restated as a machine check: each named
    # witness must have maximum degree at most 7 and attain tau = 2 nu.
    sharp = (
        "K_4",
        "K_5",
        "K_4 + K_5 (disjoint union)",
        "K_4-block chain, 3 blocks",
        "K_4 with four pendant edges",
        "K_4-block chain with pendant edge",
    )
    exact_degree_seven = {
        "K_4 with four pendant edges",
        "K_4-block chain with pendant edge",
    }
    for name, graph, _, _ in CASES:
        if name not in sharp:
            continue
        nu, tau = packing_number(graph), cover_number(graph)
        delta = max(degrees(graph).values())
        wrong_degree = delta > 7 or (name in exact_degree_seven and delta != 7)
        if wrong_degree or tau != 2 * nu:
            print(f"FAIL sharpness witness {name}: Delta={delta} nu={nu} tau={tau}")
            failures += 1
        else:
            degree_claim = "= 7" if name in exact_degree_seven else "<= 7"
            print(f"PASS sharpness witness {name}: Delta={delta} {degree_claim} and tau=2nu={tau}")

    if failures:
        print(f"FAIL {failures} reference value(s) disagree")
        return 1
    print("ALL SHARPNESS AND ANCHOR CHECKS PASSED")
    return 0


if __name__ == "__main__":
    sys.exit(main())

